Let the Cloud Watch Over Your IoT File Systems

Smart devices produce security-sensitive data and keep them in on-device storage for persistence. The current storage stack on smart devices, however, offers weak security guarantees: not only because the stack depends on a vulnerable commodity OS, but also because smart device deployment is known weak on security measures. To safeguard such data on smart devices, we present a novel storage stack architecture that i) protects file data in a trusted execution environment (TEE); ii) outsources file system logic and metadata out of TEE; iii) running a metadata-only file system replica in the cloud for continuously verifying the on-device file system behaviors. To realize the architecture, we build Overwatch, aTrustZone-based storage stack. Overwatch addresses unique challenges including discerning metadata at fine grains, hiding network delays, and coping with cloud disconnection. On a suite of three real-world applications, Overwatch shows moderate security overheads.

==> figs/clean.sh <==
echo "clean the intermediate files..."
rm -f *.blg *.bbl *.aux *.log *.synctex.tgz 


==> figs/docx.sh <==
#!/bin/bash
# convert docx to pdf using libreoffice

fbname=$(basename "$1" .docx)
libreoffice --headless --invisible --convert-to pdf $1
pdftk ${fbname}.pdf cat 1 output ${fbname}.pdf.page1
pdfcrop ${fbname}.pdf.page1 ${fbname}.pdf



==> figs/plot/macrobench/ppt.sh <==
#!/bin/bash
# convert pptx to pdf using libreoffice

fbname=$(basename "$1" .pptx)
libreoffice --headless --invisible --convert-to pdf $1
pdftk ${fbname}.pdf cat 1 output ${fbname}.pdf.page1
pdfcrop ${fbname}.pdf.page1 ${fbname}.pdf


